Charge, domain walls and dark energy

One idea to explain the mysterious dark energy which appears to pervade the Universe is that it is due to a network of domain walls which has frozen into some kind of static configuration, akin to a soap film. Such models predict an equation of state with w=P/rho=-2/3 and can be represented in cosmological perturbation theory by an elastic medium with rigidity and a relativistic sound speed. An important question is whether such a network can be created from random initial conditions. We consider various models which allow the formation of domain walls, and present results from an extensive set of numerical investigations. The idea is to give a mechanism which prevents the natural propensity of domain walls to collapse and lose energy, almost to the point where a domain wall network freezes in. We show that when domain walls couple to a field with a conserved charge, there is a parameter range for which charge condenses onto the domain walls, providing a resistive force to the otherwise natural collapse of the walls

==> tex_mor.sh <==




#!/bin/bash

latex moriond_jp.tex
latex moriond_jp.tex
dvips moriond_jp.dvi

open moriond_jp.ps
